Extremal Least Common Multiples in Rows of Pascal's Triangle

For $r \ge 0$, let $\mathcal P_r=\{\binom{r}{0},\binom{r}{1},\ldots,\binom{r}{\lfloor r/2\rfloor}\}$ be the set of distinct entries in row $r$ of Pascal's triangle. We study the least possible least common multiple of $n$ entries chosen from one row, with the row itself also free: $a(n)=\min_{r\ge0,\ S\subseteq\mathcal P_r,\ |S|=n}\operatorname{lcm}(S)$. Whereas the least common multiple of an entire row is given by a classical identity of Farhi, allowing both the row and the selected coefficients to vary creates a different optimization problem. We first recast the fixed-row problem exactly as a weighted prime-power exclusion problem, which explains how omitting a few coefficients can remove expensive prime-power contributions. Our main asymptotic result is $\log a(n)=2n+O\!\left(n\exp\!\left(-c(\log n)^{3/5}(\log\log n)^{-1/5}\right)\right)$ for some absolute $c>0$, so $a(n)^{1/n}\to e^2$. A two-band refinement further shows that every optimal row satisfies $r_n=2n+O\!\left(n\exp\!\left(-c(\log n)^{3/5}(\log\log n)^{-1/5}\right)\right)$, and that the minimum prefix defect of an optimal support is $o(n)$.

==> Pascal_LCM_reproducibility/certify_pascal_lcm.py <==
#!/usr/bin/env python3
from math import comb, gcd
from pathlib import Path
import argparse, csv, json, time


def lcm(a,b): return a//gcd(a,b)*b

def prune(states):
    vals=sorted(states)
    kept=[]; out={}
    for x in vals:
        if any(x%y==0 for y in kept):
            continue
        kept.append(x); out[x]=states[x]
    return out

def row_all_minima(r,max_n):
    m=min(max_n,r//2+1)
    coeff=[comb(r,k) for k in range(r//2+1)]
    D=[{} for _ in range(m+1)]; D[0]={1:()}
    for j,c in enumerate(coeff):
        for t in range(min(m,j+1),0,-1):
            merged=dict(D[t])
            for L,sup in D[t-1].items():
                z=lcm(L,c)
                if z not in merged: merged[z]=sup+(j,)
            D[t]=prune(merged)
    ans={}
    for t in range(1,m+1):
        L=min(D[t]); ans[t]=(L,D[t][L])
    return ans

def prefix_defect_min(r,n,t):
    """Minimum among n-subsets with delta<=t. For t<=2 use exact omit enumeration."""
    d=r//2+1; q=min(d,n+t)
    if q<n: return None,None
    coeff=[comb(r,k) for k in range(q)]
    if t==0 or q==n:
        z=1
        for x in coeff[:n]: z=lcm(z,x)
        return z,tuple(range(n))
    # exact enumeration of all ways to omit q-n <= t indices from 0..q-1
    from itertools import combinations
    omit_count=q-n
    best=None; bs=None
    for om in combinations(range(q),omit_count):
        oms=set(om); z=1; sup=[]
        for k,x in enumerate(coeff):
            if k not in oms:
                z=lcm(z,x); sup.append(k)
        if best is None or z<best:
            best=z;bs=tuple(sup)
    return best,bs

def main():
    ap=argparse.ArgumentParser(); ap.add_argument('--max-n',type=int,default=41); ap.add_argument('--max-r',type=int,default=130); ap.add_argument('--out-dir',default='.')
    args=ap.parse_args(); out=Path(args.out_dir); out.mkdir(parents=True,exist_ok=True)
    t0=time.time(); rowdata={}
    for r in range(args.max_r+1):
        rowdata[r]=row_all_minima(r,args.max_n)
        if r%20==0: print(f'computed row {r}')
    summaries=[]; rows=[]; restricted_rows=[]
    for n in range(1,args.max_n+1):
        r0=max(0,2*n-2)
        candidates=[]
        for r in range(r0,args.max_r+1):
            if n in rowdata[r]: candidates.append((rowdata[r][n][0],r,rowdata[r][n][1]))
        a,rbest,sbest=min(candidates,key=lambda z:z[0])
        if n==1: cutoff=0
        else:
            cutoff=r0
            while comb(cutoff+1,n-1)<=a: cutoff+=1
        assert cutoff<=args.max_r, (n,cutoff,args.max_r)
        # restrict global search to mathematically necessary rows and confirm same min
        finite=[z for z in candidates if z[1]<=cutoff]
        assert min(finite,key=lambda z:z[0])[0]==a
        for L,r,S in sorted(finite,key=lambda z:z[1]): rows.append((n,r,L,' '.join(map(str,S))))
        rest=[]
        for t in range(3):
            best=None; rr=None; ss=None
            for r in range(r0,cutoff+1):
                L,S=prefix_defect_min(r,n,t)
                if L is not None:
                    restricted_rows.append((n,t,r,L,' '.join(map(str,S))))
                    if best is None or L<best: best,rr,ss=L,r,S
            rest.append((best,rr,ss))
        delta=0 if rest[0][0]==a else 1 if rest[1][0]==a else 2 if rest[2][0]==a else 1+max(sbest)-len(sbest)
        summaries.append({'n':n,'a':a,'row':rbest,'support':list(sbest),'cutoff':cutoff,'delta':delta,
                          'best_prefix':rest[0][0],'best_prefix_row':rest[0][1],'best_prefix_support':list(rest[0][2]),
                          'best_defect1':rest[1][0],'best_defect1_row':rest[1][1],'best_defect1_support':list(rest[1][2]),
                          'best_defect2':rest[2][0],'best_defect2_row':rest[2][1],'best_defect2_support':list(rest[2][2])})
        print(f"n={n:2d} a={a} row={rbest} cutoff={cutoff} delta={delta}")
    with (out/'summary.csv').open('w',newline='',encoding='utf-8') as f:
        w=csv.writer(f); w.writerow(['n','a(n)','optimal_row','support','cutoff','delta','best_prefix','prefix_row','best_defect_le_1','defect1_row','best_defect_le_2','defect2_row'])
        for x in summaries: w.writerow([x['n'],x['a'],x['row'],' '.join(map(str,x['support'])),x['cutoff'],x['delta'],x['best_prefix'],x['best_prefix_row'],x['best_defect1'],x['best_defect1_row'],x['best_defect2'],x['best_defect2_row']])
    with (out/'row_minima.csv').open('w',newline='',encoding='utf-8') as f:
        w=csv.writer(f); w.writerow(['n','r','A_r(n)','one_optimal_support']); w.writerows(rows)
    with (out/'restricted_defect_row_minima.csv').open('w',newline='',encoding='utf-8') as f:
        w=csv.writer(f); w.writerow(['n','defect_bound','r','restricted_minimum','one_support']); w.writerows(restricted_rows)
    (out/'certificates.json').write_text(json.dumps(summaries,indent=2),encoding='utf-8')
    # manuscript assertions
    assert all(x['delta']==0 for x in summaries[:14])
    assert [x['n'] for x in summaries[:40] if x['delta']==1]==[15,23,24,36]
    x=summaries[14]
    assert x['a']==72382733280 and x['row']==34 and x['support']==list(range(8))+list(range(9,16)) and x['best_prefix']==77636318760 and x['best_prefix_row']==29
    x=summaries[40]
    assert x['a']==235699793161402293458658402494400 and x['row']==90 and x['delta']==3
    assert x['support']==list(range(22))+list(range(23,29))+list(range(31,44))
    assert x['best_defect2']==766024327774557453740639808106800 and 4*x['best_defect2']==13*x['a']
    print(f'ALL MANUSCRIPT FINITE CLAIMS VERIFIED EXACTLY. elapsed={time.time()-t0:.3f}s')

if __name__=='__main__': main()


==> Pascal_LCM_reproducibility/run_all.sh <==
#!/usr/bin/env bash
set -euo pipefail
HERE="$(cd "$(dirname "$0")" && pwd)"
cd "$HERE"
rm -rf primary
python certify_pascal_lcm.py --max-n 41 --max-r 130 --out-dir primary | tee run_primary.log
python verify_exclusion_sets.py --row-minima primary/row_minima.csv --restricted primary/restricted_defect_row_minima.csv --out independent_exclusion_verification.csv | tee run_independent.log
sha256sum README.md certify_pascal_lcm.py verify_exclusion_sets.py run_all.sh primary/summary.csv primary/row_minima.csv primary/restricted_defect_row_minima.csv primary/certificates.json independent_exclusion_verification.csv run_primary.log run_independent.log > SHA256SUMS.txt


==> Pascal_LCM_reproducibility/verify_exclusion_sets.py <==
#!/usr/bin/env python3
from math import comb
from pathlib import Path
import argparse,csv,time

def primes_upto(n):
    if n<2:return []
    s=[True]*(n+1);s[0]=s[1]=False
    for p in range(2,int(n**0.5)+1):
        if s[p]:
            s[p*p:n+1:p]=[False]*(((n-p*p)//p)+1)
    return [i for i,v in enumerate(s) if v]

def vp(x,p):
    c=0
    while x and x%p==0:
        x//=p;c+=1
    return c

def prune(states):
    # If mask A is a subset of mask B and cost(A)<=cost(B), B is never useful.
    items=sorted(states.items(),key=lambda kv:(kv[1],kv[0].bit_count()))
    kept=[];out={}
    for m,c in items:
        if any(kc<=c and (km&m)==km for km,kc in kept):
            continue
        kept.append((m,c));out[m]=c
    return out

def exclusion_minimum(r,n,prefix_len=None):
    d=r//2+1
    m=d if prefix_len is None else min(d,prefix_len)
    if n>m:return None,None
    q=m-n
    coeff=[comb(r,k) for k in range(m)]
    D={0:1}
    for p in primes_upto(r):
        vals=[vp(x,p) for x in coeff]; E=max(vals)
        if E==0: continue
        opts={}
        for e in range(E+1):
            mask=0
            for k,v in enumerate(vals):
                if v>e:mask|=1<<k
            if mask.bit_count()<=q:
                cost=p**e
                if mask not in opts or cost<opts[mask]:opts[mask]=cost
        N={}
        for mask,cost in D.items():
            for om,oc in opts.items():
                z=mask|om
                if z.bit_count()>q:continue
                w=cost*oc
                if z not in N or w<N[z]:N[z]=w
        D=prune(N)
    mask,cost=min(D.items(),key=lambda kv:kv[1])
    support=tuple(k for k in range(m) if not(mask>>k&1))
    return cost,support

def verify_csv_unrestricted(path,outrows):
    with open(path,newline='',encoding='utf-8') as f:
        rd=csv.DictReader(f)
        for i,row in enumerate(rd,1):
            n=int(row['n']);r=int(row['r']);expected=int(row['A_r(n)'])
            got,sup=exclusion_minimum(r,n)
            if got!=expected: raise AssertionError(('unrestricted',n,r,expected,got))
            outrows.append(('unrestricted',n,'',r,expected,got,' '.join(map(str,sup)),1))
            if i%100==0:print('verified unrestricted rows',i)

def verify_csv_restricted(path,outrows):
    with open(path,newline='',encoding='utf-8') as f:
        rd=csv.DictReader(f)
        for i,row in enumerate(rd,1):
            n=int(row['n']);t=int(row['defect_bound']);r=int(row['r']);expected=int(row['restricted_minimum'])
            got,sup=exclusion_minimum(r,n,prefix_len=n+t)
            if got!=expected: raise AssertionError(('restricted',n,t,r,expected,got))
            outrows.append(('defect_le',n,t,r,expected,got,' '.join(map(str,sup)),1))
            if i%250==0:print('verified restricted rows',i)

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--row-minima',required=True);ap.add_argument('--restricted',required=True);ap.add_argument('--out',required=True)
    a=ap.parse_args();t=time.time();rows=[]
    verify_csv_unrestricted(a.row_minima,rows)
    verify_csv_restricted(a.restricted,rows)
    with open(a.out,'w',newline='',encoding='utf-8') as f:
        w=csv.writer(f);w.writerow(['kind','n','defect_bound','r','primary_value','exclusion_dp_value','one_exclusion_dp_support','match']);w.writerows(rows)
    print(f'INDEPENDENT EXCLUSION-SET DP VERIFIED {len(rows)} ROW MINIMA EXACTLY. elapsed={time.time()-t:.3f}s')
if __name__=='__main__':main()

